The Communication GSC System with Energy Harvesting Nodes aided by Opportunistic Routing

In this paper, a cooperative communication network based on energy-harvesting (EH) decode-and-forward (DF) relays is proposed. For relay nodes, there is harvest-storage-use (HSU) structure in this system. And energy can be obtained from the surrounding environment through energy buffering. In order to improve the performance of the communication system, the opportunistic routing algorithm and the generalized selection combining (GSC) algorithm are adopted in this communication system. In addition, from discrete-time continuous-state space Markov chain model (DCSMC), a theoretical expression of the energy limiting distribution stored in infinite buffers is derived. Through using the probability distribution and state transition matrix, the theoretical expressions of system outage probability, throughput and time cost of per packet are obtained. Through the simulation verification, the theoretical results are in good agreement with the simulation results.

==> Non_GSC.m <==
clear
close all
tic
M=10;
c=zeros(1,25);
for Ps_dBm=1:1:25
max_time=2000000;
EB1=zeros(max_time,1);
EB1(1)=0;
Stat1(max_time).EB=0;
S = [0,0];                          % the location of S (m)
R1 = [45,20];                       % the location of R1 (m)                    % the location of R2 (m)
D = [100,0];   
%修正
d_SD=pdist([S;D],'euclidean');
d_R1D=pdist([R1;D],'euclidean');
d_SR1= pdist([S;R1],'euclidean');
Y=0;
v=zeros(30,1);
%
a=3;
lamda_SD = d_SD^a;       %/(c/(4*pi*fc))^2; % exponential random variable parameter (energy of SD Channel)
lamda_SR1 = d_SR1^a;     %/(c/(4*pi*fc))^2;    %/(c/(4*pi*fc))^2;
lamda_R1D = d_R1D^a;     %/(c/(4*pi*fc))^2;
%
 % exponential random variable parameter (R2 harvested energy)
R0 = 2;                   % target Spectral efficiency (bit/s/Hz)or(bps/Hz)    
Tth = 2^(R0)-1;           % receive outage threshold 
sigma2_dBm = -50;               % nuit:dBm
sigma2 = 10^(sigma2_dBm/10);    % (interference add noise) power(10^(-23/10)*4)         
Ps = 10.^(Ps_dBm/10);     % transmitting power of S
S_SNR = Ps/sigma2;       % source signal-interference-noise-ratio
%
state=0;
R0=2;
th=2^R0-1;

Power_Dissipation1=0;
Power_Dissipation2=0;
Y=0;
Power_collected1=0;
Power_collected2=0;
%%用于区别是重新开始还是紧接上一个状态
S_data=ones(max_time,1);
R1_data=zeros(max_time,1);
S_data(1,1) = 1;
%%保证S在第一个状态时有数据包
%标注当前中继开启状态
flag_sr2=0;
flag_sr1r2=0;
%
W1=lamda_SD/S_SNR;
W2=lamda_R1D/((M)/sigma2);%
WSD=lamda_SD/S_SNR;
WSR1=lamda_SR1/S_SNR;
WR1D=(sigma2*lamda_R1D)/(M);

H_SD = sqrt(1/d_SD^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sd = S_SNR.*(abs(H_SD).^2);
H_SR1 = sqrt(1/d_SR1^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sr1 = S_SNR.*(abs(H_SR1).^2);
H_R1D = sqrt(1/d_R1D^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_r1d = M.*(abs(H_R1D).^2)./sigma2;
%记录每种状态的开启时隙数量
s_num=0;
sr1_num=0;
%记录每个中断事件的数量
p=0;
k=0;
j=0;
m=0;
e=0;
g=0;
h=0;
n=0;
w=0;
k1=0;
m1=0;
n1=0;
k2=0;
m2=0;
n2=0;
W_sd=(d_SD)^(-3)*(1/S_SNR);
lamda1=10^1.0;
zzx=0;
%
%三种不同的开启方式
loop4 = 1;
P_S_R1_R2(loop4).P = ones(6,1)/6;
I4 = 0;
fun = @(x) W1.*exp(-W1.*x);
fun1 = @(x) W2.*exp(-W2.*x);
fun2 = @(x) W3.*exp(-W3.*x);
funSR2=@(x) WSR2.*exp(-WSR2.*x);
funR1R2=@(x) WR1R2.*exp(-WR1R2.*x);
funalamouti=@(x) (W1*W2/(W2-W1)).*(exp(-W1.*x)-exp(-W2.*x));
% gailvhe=integral(funalamouti,0,inf);
X=1:n1;
X=X*Tth/n1;
PrePacket_STM = zeros(6,6);

for time=1:max_time%%%time from 1
  if(S_data(time) == 1 && R1_data(time) == 0)
      s_num=s_num+1;
     if( Y_sd(time)>=th)%%判断当前的发射状态
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Power_Dissipation1=0;
        Y=0;
    elseif(Y_sd(time)<th&&Y_sr1(time)>=th)
        S_data(time+1)=1;
        R1_data(time+1)=1;
         if(Y_sd(time)>th/6)
            Y=Y+Y_sd(time);
        elseif(Y_sd(time)<=th/6)
            Y=Y;
         end
        Power_Dissipation1=0;
        zzx=zzx+1;
        Y=0;
     else
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Y=0; 
        Power_Dissipation1=0;
        Power_Dissipation2=0;
        zzx=zzx+1;
        Y=0;
    end
  elseif(S_data(time) == 1 && R1_data(time) == 1)%%S和R1有包时候
      sr1_num=sr1_num+1;
      if(Y+Y_sd(time)<th)
          e=e+1;
      end
      if(Y+(Y_r1d(time))<th)
          g=g+1;
      end
      Y=0;
      if(EB1(time)<M)
          if(Y_sd(time)+Y>=th)
              Y=0;
              S_data(time+1)=1;
              R1_data(time+1)=0;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
              Y=0;
          elseif(Y_sd(time)+Y<th)
              Y=0;
              S_data(time+1)=1;
              R1_data(time+1)=1;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
               zzx=zzx+1;
          end
      elseif(EB1(time)>=M)
          Y=0;
          if(Y_sd(time)+Y>=th)
             S_data(time+1)=1;
             R2_data(time+1)=0;
             R1_data(time+1)=0; 
             Power_Dissipation1=0;
             Power_Dissipation2=0;
             Y=0;
          elseif(Y_sd(time)+Y<th)
              Y=0;
              if((Y_r1d(time))+Y>=th)
                S_data(time+1)=1;
                R1_data(time+1)=0; 
                Power_Dissipation1=M;
                Power_Dissipation2=0; 
                Y=0;
                 zzx=zzx+1;
              elseif((Y_r1d(time))+Y<th)
                     S_data(time+1)=1;
                     R1_data(time+1)=1; 
                     Power_Dissipation1=0;
                     Y=0;
                     zzx=zzx+1;
                 
                 end
              end
          end
      end
     if(EB1(time)>=Power_Dissipation1)
        EB_temp1=EB1(time)-Power_Dissipation1;
     elseif(EB1(time)<Power_Dissipation1)
        EB_temp1=EB1(time);
     end
     
     %%%%%%能量收集
     Power_collected1=exprnd(1/lamda1);
     EB1(time+1)=EB_temp1+Power_collected1;
     %%%%%%Stat
     Stat1(time).Power_Dissipation=Power_Dissipation1;
     Stat1(time).EB=EB1(time);
     Stat1(time).Power_collected=Power_collected1; 
end

toc
 
temp1=zeros(length(Stat1),3);%%%%
for i=1:length(Stat1)
    temp1(i,1)=Stat1(i).EB;
    temp1(i,2)=Stat1(i).Power_collected;
    temp1(i,3)=Stat1(i).Power_Dissipation;
end
c(Ps_dBm)=zzx/max_time-0.01;
end

==> direct.m <==
clear
close all
tic
M=10;
c=zeros(1,25);
for Ps_dBm=1:1:25
max_time=2000000;
EB1=zeros(max_time,1);
EB1(1)=0;
Stat1(max_time).EB=0;
S = [0,0];                          % the location of S (m)
R1 = [45,20];                       % the location of R1 (m)                    % the location of R2 (m)
D = [100,0];   
%修正
d_SD=pdist([S;D],'euclidean');
d_R1D=pdist([R1;D],'euclidean');
d_SR1= pdist([S;R1],'euclidean');
Y=0;
v=zeros(30,1);
%
a=3;
lamda_SD = d_SD^a;       %/(c/(4*pi*fc))^2; % exponential random variable parameter (energy of SD Channel)
lamda_SR1 = d_SR1^a;     %/(c/(4*pi*fc))^2;    %/(c/(4*pi*fc))^2;
lamda_R1D = d_R1D^a;     %/(c/(4*pi*fc))^2;
%
 % exponential random variable parameter (R2 harvested energy)
R0 = 2;                   % target Spectral efficiency (bit/s/Hz)or(bps/Hz)    
Tth = 2^(R0)-1;           % receive outage threshold 
sigma2_dBm = -50;               % nuit:dBm
sigma2 = 10^(sigma2_dBm/10);    % (interference add noise) power(10^(-23/10)*4)         
Ps = 10.^(Ps_dBm/10);     % transmitting power of S
S_SNR = Ps/sigma2;       % source signal-interference-noise-ratio
%
state=0;
R0=2;
th=2^R0-1;

Power_Dissipation1=0;
Power_Dissipation2=0;
Y=0;
Power_collected1=0;
Power_collected2=0;
%%用于区别是重新开始还是紧接上一个状态
S_data=ones(max_time,1);
R1_data=zeros(max_time,1);
S_data(1,1) = 1;
%%保证S在第一个状态时有数据包
%标注当前中继开启状态
flag_sr2=0;
flag_sr1r2=0;
%
W1=lamda_SD/S_SNR;
W2=lamda_R1D/((M)/sigma2);%
WSD=lamda_SD/S_SNR;
WSR1=lamda_SR1/S_SNR;
WR1D=(sigma2*lamda_R1D)/(M);

H_SD = sqrt(1/d_SD^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sd = S_SNR.*(abs(H_SD).^2);
H_SR1 = sqrt(1/d_SR1^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sr1 = S_SNR.*(abs(H_SR1).^2);
H_R1D = sqrt(1/d_R1D^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_r1d = M.*(abs(H_R1D).^2)./sigma2;
%记录每种状态的开启时隙数量
s_num=0;
sr1_num=0;
%记录每个中断事件的数量
p=0;
k=0;
j=0;
m=0;
e=0;
g=0;
h=0;
n=0;
w=0;
k1=0;
m1=0;
n1=0;
k2=0;
m2=0;
n2=0;
W_sd=(d_SD)^(-3)*(1/S_SNR);
lamda1=10^1.0;
zzx=0;
%
%三种不同的开启方式
loop4 = 1;
P_S_R1_R2(loop4).P = ones(6,1)/6;
I4 = 0;
fun = @(x) W1.*exp(-W1.*x);
fun1 = @(x) W2.*exp(-W2.*x);
fun2 = @(x) W3.*exp(-W3.*x);
funSR2=@(x) WSR2.*exp(-WSR2.*x);
funR1R2=@(x) WR1R2.*exp(-WR1R2.*x);
funalamouti=@(x) (W1*W2/(W2-W1)).*(exp(-W1.*x)-exp(-W2.*x));
% gailvhe=integral(funalamouti,0,inf);
X=1:n1;
X=X*Tth/n1;
PrePacket_STM = zeros(6,6);

for time=1:max_time%%%time from 1
if(Y_sd(time)>=th)
   zzx=zzx+1;
elseif(Y_sd(time)<th)
   zzx=zzx+1;
end
end
c(Ps_dBm)=zzx/max_time-0.01;
end

==> failpercent.m <==
clear
close all
tic
M=10;
c=zeros(1,25);
for Ps_dBm=1:1:25
max_time=2000000;
EB1=zeros(max_time,1);
EB1(1)=0;
Stat1(max_time).EB=0;
S = [0,0];                          % the location of S (m)
R1 = [45,20];                       % the location of R1 (m)                    % the location of R2 (m)
D = [100,0];   
%修正
d_SD=pdist([S;D],'euclidean');
d_R1D=pdist([R1;D],'euclidean');
d_SR1= pdist([S;R1],'euclidean');
Y=0;
v=zeros(30,1);
%
a=3;
lamda_SD = d_SD^a;       %/(c/(4*pi*fc))^2; % exponential random variable parameter (energy of SD Channel)
lamda_SR1 = d_SR1^a;     %/(c/(4*pi*fc))^2;    %/(c/(4*pi*fc))^2;
lamda_R1D = d_R1D^a;     %/(c/(4*pi*fc))^2;
%
 % exponential random variable parameter (R2 harvested energy)
R0 = 2;                   % target Spectral efficiency (bit/s/Hz)or(bps/Hz)    
Tth = 2^(R0)-1;           % receive outage threshold 
sigma2_dBm = -50;               % nuit:dBm
sigma2 = 10^(sigma2_dBm/10);    % (interference add noise) power(10^(-23/10)*4)         
Ps = 10.^(Ps_dBm/10);     % transmitting power of S
S_SNR = Ps/sigma2;       % source signal-interference-noise-ratio
%
state=0;
R0=2;
th=2^R0-1;

Power_Dissipation1=0;
Power_Dissipation2=0;
Y=0;
Power_collected1=0;
Power_collected2=0;
%%用于区别是重新开始还是紧接上一个状态
S_data=ones(max_time,1);
R1_data=zeros(max_time,1);
S_data(1,1) = 1;
%%保证S在第一个状态时有数据包
%标注当前中继开启状态
flag_sr2=0;
flag_sr1r2=0;
%
W1=lamda_SD/S_SNR;
W2=lamda_R1D/((M)/sigma2);%
WSD=lamda_SD/S_SNR;
WSR1=lamda_SR1/S_SNR;
WR1D=(sigma2*lamda_R1D)/(M);

H_SD = sqrt(1/d_SD^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sd = S_SNR.*(abs(H_SD).^2);
H_SR1 = sqrt(1/d_SR1^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sr1 = S_SNR.*(abs(H_SR1).^2);
H_R1D = sqrt(1/d_R1D^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_r1d = M.*(abs(H_R1D).^2)./sigma2;
%记录每种状态的开启时隙数量
s_num=0;
sr1_num=0;
%记录每个中断事件的数量
p=0;
k=0;
j=0;
m=0;
e=0;
g=0;
h=0;
n=0;
w=0;
k1=0;
m1=0;
n1=0;
k2=0;
m2=0;
n2=0;
W_sd=(d_SD)^(-3)*(1/S_SNR);
lamda1=10^1.0;
zzx=0;
%
%三种不同的开启方式
loop4 = 1;
P_S_R1_R2(loop4).P = ones(6,1)/6;
I4 = 0;
fun = @(x) W1.*exp(-W1.*x);
fun1 = @(x) W2.*exp(-W2.*x);
fun2 = @(x) W3.*exp(-W3.*x);
funSR2=@(x) WSR2.*exp(-WSR2.*x);
funR1R2=@(x) WR1R2.*exp(-WR1R2.*x);
funalamouti=@(x) (W1*W2/(W2-W1)).*(exp(-W1.*x)-exp(-W2.*x));
% gailvhe=integral(funalamouti,0,inf);
X=1:n1;
X=X*Tth/n1;
PrePacket_STM = zeros(6,6);

for time=1:max_time%%%time from 1
  if(S_data(time) == 1 && R1_data(time) == 0)
      s_num=s_num+1;
     if( Y_sd(time)>=th)%%判断当前的发射状态
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Power_Dissipation1=0;
        Y=0;
    elseif(Y_sd(time)<th&&Y_sr1(time)>=th)
        S_data(time+1)=1;
        R1_data(time+1)=1;
         if(Y_sd(time)>th/6)
            Y=Y+Y_sd(time);
        elseif(Y_sd(time)<=th/6)
            Y=Y;
         end
        Power_Dissipation1=0;
        zzx=zzx+1;
     else
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Y=0; 
        Power_Dissipation1=0;
        Power_Dissipation2=0;
        zzx=zzx+1;
    end
  elseif(S_data(time) == 1 && R1_data(time) == 1)%%S和R1有包时候
      sr1_num=sr1_num+1;
      if(Y+Y_sd(time)<th)
          e=e+1;
      end
      if(Y+(Y_r1d(time))<th)
          g=g+1;
      end
      if(EB1(time)<M)
          if(Y_sd(time)+Y>=th)
              S_data(time+1)=1;
              R1_data(time+1)=0;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
              Y=0;
          elseif(Y_sd(time)+Y<th)
              S_data(time+1)=1;
              R1_data(time+1)=1;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
               zzx=zzx+1;
          end
      elseif(EB1(time)>=M)
          if(Y_sd(time)+Y>=th)
             S_data(time+1)=1;
             R2_data(time+1)=0;
             R1_data(time+1)=0; 
             Power_Dissipation1=0;
             Power_Dissipation2=0;
             Y=0;
          elseif(Y_sd(time)+Y<th)
              if((Y_r1d(time))+Y>=th)
                S_data(time+1)=1;
                R1_data(time+1)=0; 
                Power_Dissipation1=M;
                Power_Dissipation2=0; 
                Y=0;
                 zzx=zzx+1;
              elseif((Y_r1d(time))+Y<th)
                     S_data(time+1)=1;
                     R1_data(time+1)=1; 
                     Power_Dissipation1=0;
                     Y=0;
                     zzx=zzx+1;
                 
                 end
              end
          end
      end
     if(EB1(time)>=Power_Dissipation1)
        EB_temp1=EB1(time)-Power_Dissipation1;
     elseif(EB1(time)<Power_Dissipation1)
        EB_temp1=EB1(time);
     end
     
     %%%%%%能量收集
     Power_collected1=exprnd(1/lamda1);
     EB1(time+1)=EB_temp1+Power_collected1;
     %%%%%%Stat
     Stat1(time).Power_Dissipation=Power_Dissipation1;
     Stat1(time).EB=EB1(time);
     Stat1(time).Power_collected=Power_collected1; 
end

toc
 
temp1=zeros(length(Stat1),3);%%%%
for i=1:length(Stat1)
    temp1(i,1)=Stat1(i).EB;
    temp1(i,2)=Stat1(i).Power_collected;
    temp1(i,3)=Stat1(i).Power_Dissipation;
end
c(Ps_dBm)=zzx/max_time-0.01;
end

==> untitled.m <==
clear
close all
tic
M=10;
max_time=2000000;
EB1=zeros(max_time,1);
EB1(1)=0;
Stat1(max_time).EB=0;
S = [0,0];                          % the location of S (m)
R1 = [45,20];                       % the location of R1 (m)                    % the location of R2 (m)
D = [100,0];   
%修正
d_SD=pdist([S;D],'euclidean');
d_R1D=pdist([R1;D],'euclidean');
d_SR1= pdist([S;R1],'euclidean');
Y=0;
v=zeros(30,1);
%
a=3;
lamda_SD = d_SD^a;       %/(c/(4*pi*fc))^2; % exponential random variable parameter (energy of SD Channel)
lamda_SR1 = d_SR1^a;     %/(c/(4*pi*fc))^2;    %/(c/(4*pi*fc))^2;
lamda_R1D = d_R1D^a;     %/(c/(4*pi*fc))^2;
%
 % exponential random variable parameter (R2 harvested energy)
R0 = 2;                   % target Spectral efficiency (bit/s/Hz)or(bps/Hz)    
Tth = 2^(R0)-1;           % receive outage threshold 
sigma2_dBm = -50;               % nuit:dBm
sigma2 = 10^(sigma2_dBm/10);    % (interference add noise) power(10^(-23/10)*4)
Ps_dBm = 9;              % nuit:dBm
Ps = 10.^(Ps_dBm/10);     % transmitting power of S
S_SNR = Ps/sigma2;       % source signal-interference-noise-ratio
%
state=0;
R0=2;
th=2^R0-1;

Power_Dissipation1=0;
Power_Dissipation2=0;
Y=0;
Power_collected1=0;
Power_collected2=0;
%%用于区别是重新开始还是紧接上一个状态
S_data=ones(max_time,1);
R1_data=zeros(max_time,1);
S_data(1,1) = 1;
%%保证S在第一个状态时有数据包
%标注当前中继开启状态
flag_sr2=0;
flag_sr1r2=0;
%
W1=lamda_SD/S_SNR;
W2=lamda_R1D/((M)/sigma2);%
WSD=lamda_SD/S_SNR;
WSR1=lamda_SR1/S_SNR;
WR1D=(sigma2*lamda_R1D)/(M);

H_SD = sqrt(1/d_SD^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sd = S_SNR.*(abs(H_SD).^2);
H_SR1 = sqrt(1/d_SR1^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_sr1 = S_SNR.*(abs(H_SR1).^2);
H_R1D = sqrt(1/d_R1D^a/2)*(randn(max_time,1) + 1j*randn(max_time,1));
Y_r1d = M.*(abs(H_R1D).^2)./sigma2;
%记录每种状态的开启时隙数量
s_num=0;
sr1_num=0;
%记录每个中断事件的数量
p=0;
k=0;
j=0;
m=0;
e=0;
g=0;
h=0;
n=0;
w=0;
k1=0;
m1=0;
n1=0;
k2=0;
m2=0;
n2=0;
W_sd=(d_SD)^(-3)*(1/S_SNR);
lamda1=10^1.0;
zzx=0;
%
%三种不同的开启方式
loop4 = 1;
P_S_R1_R2(loop4).P = ones(6,1)/6;
I4 = 0;
fun = @(x) W1.*exp(-W1.*x);
fun1 = @(x) W2.*exp(-W2.*x);
fun2 = @(x) W3.*exp(-W3.*x);
funSR2=@(x) WSR2.*exp(-WSR2.*x);
funR1R2=@(x) WR1R2.*exp(-WR1R2.*x);
funalamouti=@(x) (W1*W2/(W2-W1)).*(exp(-W1.*x)-exp(-W2.*x));
% gailvhe=integral(funalamouti,0,inf);
X=1:n1;
X=X*Tth/n1;
PrePacket_STM = zeros(6,6);

for time=1:max_time%%%time from 1
  if(S_data(time) == 1 && R1_data(time) == 0)
      s_num=s_num+1;
     if( Y_sd(time)>=th)%%判断当前的发射状态
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Power_Dissipation1=0;
        Y=0;
    elseif(Y_sd(time)<th&&Y_sr1(time)>=th)
        S_data(time+1)=1;
        R1_data(time+1)=1;
         if(Y_sd(time)>th/6)
            Y=Y+Y_sd(time);
        elseif(Y_sd(time)<=th/6)
            Y=Y;
         end
        Power_Dissipation1=0;
     else
        S_data(time+1)=1;
        R1_data(time+1)=0;
        Y=0; 
        Power_Dissipation1=0;
        Power_Dissipation2=0;
    end
  elseif(S_data(time) == 1 && R1_data(time) == 1)%%S和R1有包时候
      sr1_num=sr1_num+1;
      if(Y+Y_sd(time)<th)
          e=e+1;
      end
      if(Y+0.5*(Y_r1d(time)+Y_sd(time))<th)
          g=g+1;
      end
      if(EB1(time)<M/2)
          if(Y_sd(time)+Y>=th)
              S_data(time+1)=1;
              R1_data(time+1)=0;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
              Y=0;
          elseif(Y_sd(time)+Y<th)
              S_data(time+1)=1;
              R1_data(time+1)=1;
              Power_Dissipation1=0;
              Power_Dissipation2=0;
          end
      elseif(EB1(time)>=M)
          if(Y_sd(time)+Y>=th)
             S_data(time+1)=1;
             R2_data(time+1)=0;
             R1_data(time+1)=0; 
             Power_Dissipation1=0;
             Power_Dissipation2=0;
             Y=0;
          elseif(Y_sd(time)+Y<th)
              if(0.5*(Y_r1d(time)+Y_sd(time))+Y>=th)
                S_data(time+1)=1;
                R1_data(time+1)=0; 
                Power_Dissipation1=M;
                Power_Dissipation2=0; 
                Y=0;
              elseif(0.5*(Y_r1d(time)+Y_sd(time))+Y<th)
                  if(Y_r1d(time)+Y>=th)
                     zzx=zzx+1;
                     S_data(time+1)=1;
                     R1_data(time+1)=0; 
                     Power_Dissipation1=M;
                     Y=0;
                  elseif(Y_r1d(time)+Y<th)
                     S_data(time+1)=1;
                     R1_data(time+1)=1; 
                     Power_Dissipation1=0;
                     Y=0;
                  end

                 end
              end
          end
      end
     if(EB1(time)>=Power_Dissipation1)
        EB_temp1=EB1(time)-Power_Dissipation1;
     elseif(EB1(time)<Power_Dissipation1)
        EB_temp1=EB1(time);
     end
     
     %%%%%%能量收集
     Power_collected1=exprnd(1/lamda1);
     EB1(time+1)=EB_temp1+Power_collected1;
     %%%%%%Stat
     Stat1(time).Power_Dissipation=Power_Dissipation1;
     Stat1(time).EB=EB1(time);
     Stat1(time).Power_collected=Power_collected1; 
end

toc
 
temp1=zeros(length(Stat1),3);%%%%
for i=1:length(Stat1)
    temp1(i,1)=Stat1(i).EB;
    temp1(i,2)=Stat1(i).Power_collected;
    temp1(i,3)=Stat1(i).Power_Dissipation;
end



e_nump1=e/sr1_num;
% e_nump=0.9775;
g_nump1=g/sr1_num;
w_nump1=0;
s_nump1=s_num/max_time;
sr1_nump1=sr1_num/max_time;
%R1参数
b_11=sr1_nump1*(e_nump1-e_nump1*g_nump1+e_nump1*g_nump1*w_nump1-e_nump1*g_nump1*w_nump1*0);
a_1=1-b_11;
q1=(-lambertw(-b_11*lamda1*(M)*exp(-b_11*lamda1*(M)))/(M))-b_11*lamda1;
k1=-q1/((M)*(b_11*lamda1+q1));
figure
His=histogram(temp1(:,1),max(40,max_time/400));%%%能量buffer的PDF
BinWidth=mean(diff(His.BinEdges(1:end-1)));
BinEdges=His.BinEdges(1:end-1);
His_Values=His.Values;
plot(BinEdges,His_Values/max_time/BinWidth,'b*')%%%%纯仿真用b*
y2=His_Values/max_time/BinWidth;
grid on;hold on;
% 
x=linspace(0,M);
y=(1-exp(q1.*x))/(M);
plot(x,y,'r');
grid on;hold on;
x1=linspace(M,13);
y1=k1*exp(q1.*x1);
plot(x1,y1,'r')
grid on;hold on;
